Results from a Low-Energy Analysis of the CDMS II Germanium Data

We report results from a reanalysis of data from the Cryogenic Dark Matter Search (CDMS II) experiment at the Soudan Underground Laboratory. Data taken between October 2006 and September 2008 using eight germanium detectors are reanalyzed with a lowered, 2 keV recoil-energy threshold, to give increased sensitivity to interactions from Weakly Interacting Massive Particles (WIMPs) with masses below ~10 GeV/c^2. This analysis provides stronger constraints than previous CDMS II results for WIMP masses below 9 GeV/c^2 and excludes parameter space associated with possible low-mass WIMP signals from the DAMA/LIBRA and CoGeNT experiments.

==> anc/README.txt <==
Results from a Low-Energy Analysis of the CDMS II Germanium Data

CDMS Collaboration: Z. Ahmed, D. S. Akerib, S. Arrenberg, C. N. Bailey, D. Balakishiyeva, L. Baudis, D. A. Bauer, P. L. Brink, T. Bruch, R. Bunker, B. Cabrera, D. O. Caldwell, J. Cooley, E. do Couto e Silva, P. Cushman, M. Daal, F. DeJongh, P. Di Stefano, M. R. Dragowsky, L. Duong, S. Fallows, E. Figueroa-Feliciano, J. Filippini, J. Fox, M. Fritts, S. R. Golwala, J. Hall, R. Hennings-Yeomans, S. A. Hertel, D. Holmgren, L. Hsu, M. E. Huber, O. Kamaev, M. Kiveni, M. Kos, S. W. Leman, S. Liu, R. Mahapatra, V. Mandic, K. A. McCarthy, N. Mirabolfathi, D. Moore, H. Nelson, R. W. Ogburn, A. Phipps, M. Pyle, X. Qiu, E. Ramberg, W. Rau, A. Reisetter, R. Resch, T. Saab, B. Sadoulet, J. Sander, R. W. Schnee, D. N. Seitz, B. Serfass, K. M. Sundqvist, M. Tarka, P. Wikus, S. Yellin, J. Yoo, B. A. Young, J. Zhang


Supplemental material:

The files included in this directory contain all information needed to 
reproduce the results of the CDMS II low-threshold analysis of eight 
germanium detectors.

For each detector, there is a text file named 'detector_data_T#Z#.txt'
which contains the raw exposure (prior to applying acceptance
efficiencies), the recoil energies for the events from that detector
which pass all selection cuts, and the nuclear-recoil acceptance 
efficiencies as a function of recoil energy.  Detectors are labeled by 
their tower number and their location in the stack. For example, the 5th 
detector in the 1st tower is labeled T1Z5.

The recoil-energy range used for this analysis was 2-100 keV.  The
following halo parameters were assumed:

Local WIMP density: 0.3 GeV/cm^3
Characteristic WIMP velocity: 220 km/s
Mean Earth velocity: 232 km/s
Galactic escape velocity: 544 km/s


Update for 1011.2482v2:
-----------------------  
As described in the text, the event recoil energies and efficiencies have 
been updated from those included with 1011.2482v1 with a small energy 
rescaling (~4%) to use the most conservative values for the energy scale 
which are consistent with the position of the 1.3 keV and 10.4 keV 
electron-recoil activation lines at the 90% CL.  This leads to an ~80 eV 
shift near threshold which varies by detector, and pushes a small number 
of additional candidates above threshold for a few detectors.


Please address questions to David Moore (davidm@caltech.edu).


==> anc/detector_data_T1Z2.txt <==
CDMS II low threshold analysis detector data, T1Z2:
Jan. 27, 2011, D. Moore (davidm@caltech.edu)
-----------------------------------------------------------

Raw exposure [kg days]: 43.4

Number of candidate events: 65

Candidate event recoil energies [keV]:
2.0214
2.0224
2.0443
2.0563
2.1125
2.1410
2.2064
2.2109
2.2188
2.2391
2.2750
2.2756
2.3045
2.3056
2.3105
2.3478
2.4707
2.5013
2.5184
2.5774
2.5969
2.6183
2.6495
2.6880
2.7291
2.7698
2.8513
2.8959
2.9692
3.0409
3.0598
3.1511
3.1606
3.2521
3.3104
3.3746
3.4863
3.4946
3.5173
3.5602
3.5981
3.7065
4.0618
4.2770
4.3015
4.6186
4.8594
5.2544
5.2682
5.6409
5.9852
6.0092
6.0547
6.1426
6.6048
7.9318
9.3874
9.4066
9.6229
9.8853
14.9411
28.9419
31.5013
39.0355
60.8883


Nuclear recoil acceptance efficiencies (Recoil energy [keV], Efficiency):
2.0000, 0.1773
2.0397, 0.2064
2.0802, 0.2374
2.1215, 0.2696
2.1636, 0.3023
2.2066, 0.3348
2.2504, 0.3660
2.2951, 0.3955
2.3406, 0.4224
2.3871, 0.4459
2.4345, 0.4661
2.4828, 0.4827
2.5321, 0.4956
2.5824, 0.5054
2.6336, 0.5124
2.6859, 0.5171
2.7392, 0.5201
2.7936, 0.5217
2.8491, 0.5224
2.9056, 0.5224
2.9633, 0.5221
3.0222, 0.5215
3.0822, 0.5207
3.1434, 0.5198
3.2058, 0.5188
3.2694, 0.5177
3.3343, 0.5166
3.4005, 0.5153
3.4680, 0.5139
3.5369, 0.5124
3.6071, 0.5108
3.6787, 0.5091
3.7517, 0.5072
3.8262, 0.5053
3.9022, 0.5032
3.9796, 0.5010
4.0586, 0.4986
4.1392, 0.4961
4.2214, 0.4934
4.3052, 0.4906
4.3907, 0.4877
4.4778, 0.4846
4.5667, 0.4814
4.6574, 0.4781
4.7499, 0.4746
4.8442, 0.4710
4.9403, 0.4674
5.0384, 0.4636
5.1384, 0.4598
5.2405, 0.4559
5.3445, 0.4520
5.4506, 0.4481
5.5588, 0.4443
5.6692, 0.4406
5.7817, 0.4369
5.8965, 0.4334
6.0136, 0.4300
6.1330, 0.4268
6.2547, 0.4238
6.3789, 0.4209
6.5055, 0.4183
6.6347, 0.4159
6.7664, 0.4138
6.9007, 0.4118
7.0377, 0.4100
7.1774, 0.4085
7.3199, 0.4071
7.4653, 0.4060
7.6135, 0.4049
7.7646, 0.4040
7.9188, 0.4033
8.0760, 0.4026
8.2363, 0.4020
8.3998, 0.4014
8.5666, 0.4010
8.7367, 0.4005
8.9101, 0.4001
9.0870, 0.3997
9.2674, 0.3993
9.4514, 0.3989
9.6390, 0.3985
9.8304, 0.3981
10.0255, 0.3977
10.2246, 0.3973
10.4276, 0.3969
10.6346, 0.3965
10.8457, 0.3960
11.0610, 0.3956
11.2806, 0.3951
11.5046, 0.3947
11.7330, 0.3942
11.9659, 0.3937
12.2035, 0.3932
12.4457, 0.3927
12.6928, 0.3922
12.9448, 0.3917
13.2018, 0.3912
13.4639, 0.3906
13.7312, 0.3900
14.0038, 0.3895
14.2818, 0.3889
14.5654, 0.3883
14.8545, 0.3877
15.1494, 0.3870
15.4502, 0.3864
15.7569, 0.3858
16.0697, 0.3851
16.3888, 0.3844
16.7141, 0.3837
17.0460, 0.3830
17.3844, 0.3823
17.7295, 0.3816
18.0815, 0.3809
18.4405, 0.3801
18.8066, 0.3794
19.1799, 0.3786
19.5607, 0.3778
19.9490, 0.3770
20.3451, 0.3762
20.7490, 0.3753
21.1609, 0.3745
21.5810, 0.3736
22.0095, 0.3727
22.4464, 0.3718
22.8920, 0.3708
23.3465, 0.3699
23.8100, 0.3689
24.2827, 0.3679
24.7648, 0.3669
25.2565, 0.3659
25.7579, 0.3648
26.2692, 0.3637
26.7908, 0.3626
27.3226, 0.3615
27.8651, 0.3604
28.4183, 0.3592
28.9825, 0.3580
29.5578, 0.3568
30.1446, 0.3555
30.7431, 0.3543
31.3534, 0.3530
31.9759, 0.3517
32.6107, 0.3503
33.2581, 0.3490
33.9184, 0.3476
34.5918, 0.3461
35.2785, 0.3447
35.9789, 0.3432
36.6932, 0.3417
37.4217, 0.3402
38.1646, 0.3386
38.9223, 0.3370
39.6950, 0.3354
40.4831, 0.3337
41.2868, 0.3320
42.1064, 0.3303
42.9424, 0.3285
43.7949, 0.3267
44.6643, 0.3249
45.5511, 0.3230
46.4554, 0.3211
47.3777, 0.3192
48.3182, 0.3172
49.2775, 0.3152
50.2558, 0.3131
51.2535, 0.3110
52.2711, 0.3089
53.3088, 0.3067
54.3671, 0.3045
55.4465, 0.3023
56.5472, 0.3000
57.6699, 0.2976
58.8148, 0.2953
59.9824, 0.2929
61.1733, 0.2904
62.3877, 0.2879
63.6263, 0.2853
64.8895, 0.2827
66.1777, 0.2801
67.4915, 0.2774
68.8314, 0.2747
70.1979, 0.2719
71.5916, 0.2691
73.0129, 0.2662
74.4624, 0.2632
75.9407, 0.2602
77.4483, 0.2571
78.9859, 0.2540
80.5540, 0.2508
82.1532, 0.2475
83.7842, 0.2442
85.4476, 0.2408
87.1439, 0.2373
88.8740, 0.2338
90.6384, 0.2302
92.4379, 0.2265
94.2730, 0.2228
96.1446, 0.2190
98.0534, 0.2151
100.0000, 0.2111


==> anc/detector_data_T1Z5.txt <==
CDMS II low threshold analysis detector data, T1Z5:
Jan. 27, 2011, D. Moore (davidm@caltech.edu)
-----------------------------------------------------------

Raw exposure [kg days]: 35.0

Number of candidate events: 38

Candidate event recoil energies [keV]:
2.0083
2.0231
2.0247
2.0922
2.1335
2.1353
2.2317
2.2662
2.2989
2.3272
2.4407
2.5020
2.5601
2.5997
2.7193
2.7783
2.8396
3.0915
3.1325
3.1714
3.5351
3.6807
3.8389
3.8581
4.1949
4.4440
4.9077
5.1970
6.2334
7.1761
8.3531
9.9602
10.4927
11.1854
17.2224
17.9401
39.8728
54.1276


Nuclear recoil acceptance efficiencies (Recoil energy [keV], Efficiency):
2.0000, 0.3255
2.0397, 0.3523
2.0802, 0.3780
2.1215, 0.4021
2.1636, 0.4241
2.2066, 0.4437
2.2504, 0.4608
2.2951, 0.4753
2.3406, 0.4872
2.3871, 0.4966
2.4345, 0.5037
2.4828, 0.5090
2.5321, 0.5127
2.5824, 0.5151
2.6336, 0.5166
2.6859, 0.5173
2.7392, 0.5175
2.7936, 0.5174
2.8491, 0.5171
2.9056, 0.5166
2.9633, 0.5160
3.0222, 0.5153
3.0822, 0.5145
3.1434, 0.5137
3.2058, 0.5127
3.2694, 0.5117
3.3343, 0.5106
3.4005, 0.5095
3.4680, 0.5082
3.5369, 0.5068
3.6071, 0.5053
3.6787, 0.5037
3.7517, 0.5020
3.8262, 0.5001
3.9022, 0.4982
3.9796, 0.4960
4.0586, 0.4938
4.1392, 0.4914
4.2214, 0.4888
4.3052, 0.4861
4.3907, 0.4832
4.4778, 0.4802
4.5667, 0.4771
4.6574, 0.4738
4.7499, 0.4703
4.8442, 0.4667
4.9403, 0.4630
5.0384, 0.4592
5.1384, 0.4552
5.2405, 0.4512
5.3445, 0.4471
5.4506, 0.4429
5.5588, 0.4388
5.6692, 0.4347
5.7817, 0.4306
5.8965, 0.4266
6.0136, 0.4228
6.1330, 0.4191
6.2547, 0.4155
6.3789, 0.4121
6.5055, 0.4090
6.6347, 0.4061
6.7664, 0.4033
6.9007, 0.4009
7.0377, 0.3987
7.1774, 0.3967
7.3199, 0.3949
7.4653, 0.3934
7.6135, 0.3920
7.7646, 0.3908
7.9188, 0.3898
8.0760, 0.3890
8.2363, 0.3882
8.3998, 0.3876
8.5666, 0.3870
8.7367, 0.3865
8.9101, 0.3861
9.0870, 0.3856
9.2674, 0.3853
9.4514, 0.3849
9.6390, 0.3845
9.8304, 0.3841
10.0255, 0.3838
10.2246, 0.3834
10.4276, 0.3830
10.6346, 0.3826
10.8457, 0.3823
11.0610, 0.3819
11.2806, 0.3815
11.5046, 0.3810
11.7330, 0.3806
11.9659, 0.3802
12.2035, 0.3797
12.4457, 0.3793
12.6928, 0.3788
12.9448, 0.3784
13.2018, 0.3779
13.4639, 0.3774
13.7312, 0.3769
14.0038, 0.3764
14.2818, 0.3758
14.5654, 0.3753
14.8545, 0.3747
15.1494, 0.3742
15.4502, 0.3736
15.7569, 0.3730
16.0697, 0.3724
16.3888, 0.3718
16.7141, 0.3712
17.0460, 0.3706
17.3844, 0.3699
17.7295, 0.3693
18.0815, 0.3686
18.4405, 0.3679
18.8066, 0.3672
19.1799, 0.3665
19.5607, 0.3658
19.9490, 0.3651
20.3451, 0.3643
20.7490, 0.3636
21.1609, 0.3628
21.5810, 0.3620
22.0095, 0.3612
22.4464, 0.3603
22.8920, 0.3595
23.3465, 0.3586
23.8100, 0.3577
24.2827, 0.3568
24.7648, 0.3559
25.2565, 0.3549
25.7579, 0.3540
26.2692, 0.3530
26.7908, 0.3520
27.3226, 0.3510
27.8651, 0.3499
28.4183, 0.3488
28.9825, 0.3478
29.5578, 0.3466
30.1446, 0.3455
30.7431, 0.3443
31.3534, 0.3432
31.9759, 0.3420
32.6107, 0.3407
33.2581, 0.3395
33.9184, 0.3382
34.5918, 0.3369
35.2785, 0.3355
35.9789, 0.3342
36.6932, 0.3328
37.4217, 0.3313
38.1646, 0.3299
38.9223, 0.3284
39.6950, 0.3269
40.4831, 0.3254
41.2868, 0.3238
42.1064, 0.3222
42.9424, 0.3206
43.7949, 0.3189
44.6643, 0.3172
45.5511, 0.3155
46.4554, 0.3137
47.3777, 0.3119
48.3182, 0.3101
49.2775, 0.3082
50.2558, 0.3063
51.2535, 0.3043
52.2711, 0.3023
53.3088, 0.3003
54.3671, 0.2982
55.4465, 0.2961
56.5472, 0.2940
57.6699, 0.2918
58.8148, 0.2896
59.9824, 0.2873
61.1733, 0.2850
62.3877, 0.2826
63.6263, 0.2802
64.8895, 0.2778
66.1777, 0.2753
67.4915, 0.2728
68.8314, 0.2702
70.1979, 0.2675
71.5916, 0.2648
73.0129, 0.2621
74.4624, 0.2593
75.9407, 0.2565
77.4483, 0.2535
78.9859, 0.2506
80.5540, 0.2476
82.1532, 0.2445
83.7842, 0.2413
85.4476, 0.2381
87.1439, 0.2348
88.8740, 0.2315
90.6384, 0.2281
92.4379, 0.2246
94.2730, 0.2211
96.1446, 0.2175
98.0534, 0.2138
100.0000, 0.2100


==> anc/detector_data_T2Z3.txt <==
CDMS II low threshold analysis detector data, T2Z3:
Jan. 27, 2011, D. Moore (davidm@caltech.edu)
-----------------------------------------------------------

Raw exposure [kg days]: 28.0

Number of candidate events: 77

Candidate event recoil energies [keV]:
2.0294
2.0304
2.0682
2.0725
2.0786
2.0925
2.1172
2.1202
2.1240
2.2629
2.2876
2.2943
2.2947
2.3011
2.3012
2.3340
2.3470
2.3565
2.3621
2.3670
2.4161
2.4597
2.5156
2.5198
2.5626
2.5659
2.6395
2.6482
2.6913
2.7219
2.7412
2.7629
2.8341
2.9761
3.0034
3.0066
3.0072
3.0094
3.0277
3.0278
3.0600
3.0710
3.1221
3.1835
3.2183
3.3241
3.3268
3.3610
3.4006
3.4137
3.6104
3.6637
3.7394
3.7554
3.8955
4.0350
4.0903
4.3437
4.3532
4.3996
4.5401
4.6450
4.6645
4.7238
4.7370
4.7742
5.1252
5.1864
5.6081
5.6373
5.9759
7.1516
7.6200
8.0150
11.0179
12.2276
20.7197


Nuclear recoil acceptance efficiencies (Recoil energy [keV], Efficiency):
2.0000, 0.1984
2.0397, 0.2278
2.0802, 0.2583
2.1215, 0.2894
2.1636, 0.3204
2.2066, 0.3503
2.2504, 0.3786
2.2951, 0.4046
2.3406, 0.4278
2.3871, 0.4478
2.4345, 0.4644
2.4828, 0.4777
2.5321, 0.4880
2.5824, 0.4955
2.6336, 0.5008
2.6859, 0.5043
2.7392, 0.5065
2.7936, 0.5077
2.8491, 0.5082
2.9056, 0.5084
2.9633, 0.5082
3.0222, 0.5079
3.0822, 0.5075
3.1434, 0.5070
3.2058, 0.5065
3.2694, 0.5059
3.3343, 0.5052
3.4005, 0.5045
3.4680, 0.5038
3.5369, 0.5030
3.6071, 0.5021
3.6787, 0.5012
3.7517, 0.5002
3.8262, 0.4992
3.9022, 0.4981
3.9796, 0.4969
4.0586, 0.4956
4.1392, 0.4943
4.2214, 0.4929
4.3052, 0.4913
4.3907, 0.4898
4.4778, 0.4881
4.5667, 0.4863
4.6574, 0.4845
4.7499, 0.4825
4.8442, 0.4805
4.9403, 0.4784
5.0384, 0.4762
5.1384, 0.4740
5.2405, 0.4717
5.3445, 0.4694
5.4506, 0.4670
5.5588, 0.4646
5.6692, 0.4621
5.7817, 0.4597
5.8965, 0.4572
6.0136, 0.4546
6.1330, 0.4521
6.2547, 0.4496
6.3789, 0.4470
6.5055, 0.4445
6.6347, 0.4421
6.7664, 0.4396
6.9007, 0.4372
7.0377, 0.4349
7.1774, 0.4325
7.3199, 0.4302
7.4653, 0.4279
7.6135, 0.4257
7.7646, 0.4235
7.9188, 0.4215
8.0760, 0.4195
8.2363, 0.4176
8.3998, 0.4157
8.5666, 0.4140
8.7367, 0.4123
8.9101, 0.4107
9.0870, 0.4092
9.2674, 0.4078
9.4514, 0.4065
9.6390, 0.4052
9.8304, 0.4040
10.0255, 0.4029
10.2246, 0.4019
10.4276, 0.4009
10.6346, 0.4000
10.8457, 0.3992
11.0610, 0.3984
11.2806, 0.3976
11.5046, 0.3969
11.7330, 0.3962
11.9659, 0.3955
12.2035, 0.3948
12.4457, 0.3942
12.6928, 0.3935
12.9448, 0.3929
13.2018, 0.3922
13.4639, 0.3916
13.7312, 0.3909
14.0038, 0.3903
14.2818, 0.3896
14.5654, 0.3889
14.8545, 0.3882
15.1494, 0.3874
15.4502, 0.3867
15.7569, 0.3859
16.0697, 0.3852
16.3888, 0.3844
16.7141, 0.3836
17.0460, 0.3828
17.3844, 0.3819
17.7295, 0.3811
18.0815, 0.3802
18.4405, 0.3794
18.8066, 0.3785
19.1799, 0.3776
19.5607, 0.3766
19.9490, 0.3757
20.3451, 0.3747
20.7490, 0.3737
21.1609, 0.3727
21.5810, 0.3716
22.0095, 0.3706
22.4464, 0.3695
22.8920, 0.3684
23.3465, 0.3673
23.8100, 0.3661
24.2827, 0.3650
24.7648, 0.3638
25.2565, 0.3625
25.7579, 0.3613
26.2692, 0.3600
26.7908, 0.3587
27.3226, 0.3574
27.8651, 0.3560
28.4183, 0.3547
28.9825, 0.3533
29.5578, 0.3518
30.1446, 0.3504
30.7431, 0.3489
31.3534, 0.3473
31.9759, 0.3458
32.6107, 0.3442
33.2581, 0.3426
33.9184, 0.3409
34.5918, 0.3392
35.2785, 0.3375
35.9789, 0.3358
36.6932, 0.3340
37.4217, 0.3321
38.1646, 0.3303
38.9223, 0.3284
39.6950, 0.3265
40.4831, 0.3245
41.2868, 0.3225
42.1064, 0.3204
42.9424, 0.3184
43.7949, 0.3162
44.6643, 0.3141
45.5511, 0.3119
46.4554, 0.3096
47.3777, 0.3073
48.3182, 0.3050
49.2775, 0.3026
50.2558, 0.3002
51.2535, 0.2977
52.2711, 0.2952
53.3088, 0.2927
54.3671, 0.2901
55.4465, 0.2874
56.5472, 0.2847
57.6699, 0.2820
58.8148, 0.2792
59.9824, 0.2764
61.1733, 0.2735
62.3877, 0.2705
63.6263, 0.2675
64.8895, 0.2645
66.1777, 0.2614
67.4915, 0.2583
68.8314, 0.2551
70.1979, 0.2518
71.5916, 0.2485
73.0129, 0.2451
74.4624, 0.2417
75.9407, 0.2381
77.4483, 0.2346
78.9859, 0.2309
80.5540, 0.2272
82.1532, 0.2233
83.7842, 0.2195
85.4476, 0.2155
87.1439, 0.2114
88.8740, 0.2073
90.6384, 0.2031
92.4379, 0.1988
94.2730, 0.1945
96.1446, 0.1900
98.0534, 0.1855
100.0000, 0.1808


==> anc/detector_data_T2Z5.txt <==
CDMS II low threshold analysis detector data, T2Z5:
Jan. 27, 2011, D. Moore (davidm@caltech.edu)
-----------------------------------------------------------

Raw exposure [kg days]: 34.7

Number of candidate events: 45

Candidate event recoil energies [keV]:
2.1229
2.1300
2.1902
2.2049
2.2083
2.2446
2.3125
2.3212
2.3594
2.4768
2.6748
2.6965
2.7083
2.7805
3.0268
3.0819
3.1205
3.1898
3.3032
3.3545
3.4067
3.4202
3.4888
3.6560
3.8434
4.0278
4.0328
4.1772
4.2035
4.2343
4.3606
4.4436
4.4993
4.6688
4.7408
5.0456
6.0152
6.6703
6.9627
7.0472
9.9864
12.4155
23.3239
33.9959
40.2982


Nuclear recoil acceptance efficiencies (Recoil energy [keV], Efficiency):
2.0000, 0.0297
2.0397, 0.0354
2.0802, 0.0420
2.1215, 0.0497
2.1636, 0.0586
2.2066, 0.0688
2.2504, 0.0803
2.2951, 0.0934
2.3406, 0.1080
2.3871, 0.1244
2.4345, 0.1423
2.4828, 0.1617
2.5321, 0.1828
2.5824, 0.2051
2.6336, 0.2285
2.6859, 0.2528
2.7392, 0.2776
2.7936, 0.3025
2.8491, 0.3272
2.9056, 0.3513
2.9633, 0.3742
3.0222, 0.3956
3.0822, 0.4153
3.1434, 0.4328
3.2058, 0.4482
3.2694, 0.4612
3.3343, 0.4721
3.4005, 0.4807
3.4680, 0.4873
3.5369, 0.4922
3.6071, 0.4956
3.6787, 0.4978
3.7517, 0.4990
3.8262, 0.4995
3.9022, 0.4994
3.9796, 0.4989
4.0586, 0.4980
4.1392, 0.4970
4.2214, 0.4958
4.3052, 0.4944
4.3907, 0.4929
4.4778, 0.4913
4.5667, 0.4896
4.6574, 0.4877
4.7499, 0.4858
4.8442, 0.4837
4.9403, 0.4815
5.0384, 0.4792
5.1384, 0.4767
5.2405, 0.4742
5.3445, 0.4715
5.4506, 0.4686
5.5588, 0.4657
5.6692, 0.4626
5.7817, 0.4594
5.8965, 0.4562
6.0136, 0.4528
6.1330, 0.4494
6.2547, 0.4459
6.3789, 0.4424
6.5055, 0.4388
6.6347, 0.4352
6.7664, 0.4317
6.9007, 0.4282
7.0377, 0.4247
7.1774, 0.4214
7.3199, 0.4181
7.4653, 0.4150
7.6135, 0.4120
7.7646, 0.4091
7.9188, 0.4064
8.0760, 0.4039
8.2363, 0.4015
8.3998, 0.3994
8.5666, 0.3973
8.7367, 0.3955
8.9101, 0.3938
9.0870, 0.3923
9.2674, 0.3910
9.4514, 0.3898
9.6390, 0.3887
9.8304, 0.3878
10.0255, 0.3869
10.2246, 0.3862
10.4276, 0.3855
10.6346, 0.3849
10.8457, 0.3843
11.0610, 0.3838
11.2806, 0.3834
11.5046, 0.3829
11.7330, 0.3825
11.9659, 0.3821
12.2035, 0.3818
12.4457, 0.3814
12.6928, 0.3810
12.9448, 0.3806
13.2018, 0.3803
13.4639, 0.3799
13.7312, 0.3795
14.0038, 0.3791
14.2818, 0.3788
14.5654, 0.3784
14.8545, 0.3779
15.1494, 0.3775
15.4502, 0.3771
15.7569, 0.3767
16.0697, 0.3762
16.3888, 0.3758
16.7141, 0.3753
17.0460, 0.3748
17.3844, 0.3744
17.7295, 0.3739
18.0815, 0.3734
18.4405, 0.3729
18.8066, 0.3724
19.1799, 0.3718
19.5607, 0.3713
19.9490, 0.3707
20.3451, 0.3702
20.7490, 0.3696
21.1609, 0.3690
21.5810, 0.3684
22.0095, 0.3678
22.4464, 0.3671
22.8920, 0.3665
23.3465, 0.3658
23.8100, 0.3652
24.2827, 0.3645
24.7648, 0.3638
25.2565, 0.3630
25.7579, 0.3623
26.2692, 0.3615
26.7908, 0.3607
27.3226, 0.3599
27.8651, 0.3591
28.4183, 0.3583
28.9825, 0.3575
29.5578, 0.3566
30.1446, 0.3557
30.7431, 0.3548
31.3534, 0.3538
31.9759, 0.3529
32.6107, 0.3519
33.2581, 0.3509
33.9184, 0.3499
34.5918, 0.3489
35.2785, 0.3478
35.9789, 0.3467
36.6932, 0.3456
37.4217, 0.3444
38.1646, 0.3433
38.9223, 0.3421
39.6950, 0.3408
40.4831, 0.3396
41.2868, 0.3383
42.1064, 0.3370
42.9424, 0.3356
43.7949, 0.3343
44.6643, 0.3328
45.5511, 0.3314
46.4554, 0.3299
47.3777, 0.3284
48.3182, 0.3269
49.2775, 0.3253
50.2558, 0.3237
51.2535, 0.3220
52.2711, 0.3203
53.3088, 0.3186
54.3671, 0.3168
55.4465, 0.3150
56.5472, 0.3132
57.6699, 0.3113
58.8148, 0.3093
59.9824, 0.3073
61.1733, 0.3053
62.3877, 0.3032
63.6263, 0.3011
64.8895, 0.2989
66.1777, 0.2966
67.4915, 0.2943
68.8314, 0.2920
70.1979, 0.2896
71.5916, 0.2872
73.0129, 0.2847
74.4624, 0.2821
75.9407, 0.2795
77.4483, 0.2769
78.9859, 0.2742
80.5540, 0.2715
82.1532, 0.2687
83.7842, 0.2658
85.4476, 0.2629
87.1439, 0.2599
88.8740, 0.2569
90.6384, 0.2538
92.4379, 0.2506
94.2730, 0.2474
96.1446, 0.2442
98.0534, 0.2408
100.0000, 0.2374


==> anc/detector_data_T3Z2.txt <==
CDMS II low threshold analysis detector data, T3Z2:
Jan. 27, 2011, D. Moore (davidm@caltech.edu)
-----------------------------------------------------------

Raw exposure [kg days]: 7.8

Number of candidate events: 42

Candidate event recoil energies [keV]:
2.0269
2.0873
2.1102
2.2875
2.3059
2.4488
2.4775
2.5360
2.5422
2.5424
2.5919
2.6040
2.6079
2.6573
2.7008
2.7383
2.8193
2.8604
2.8810
2.9512
2.9629
3.0379
3.0742
3.2551
3.4953
3.6887
3.7874
3.9019
4.1251
4.2391
4.3911
4.4252
4.5421
4.8300
5.1883
5.3799
6.9486
7.2710
10.4797
32.7326
51.0651
65.1677


Nuclear recoil acceptance efficiencies (Recoil energy [keV], Efficiency):
2.0000, 0.0083
2.0397, 0.0101
2.0802, 0.0123
2.1215, 0.0149
2.1636, 0.0180
2.2066, 0.0217
2.2504, 0.0261
2.2951, 0.0313
2.3406, 0.0374
2.3871, 0.0445
2.4345, 0.0527
2.4828, 0.0622
2.5321, 0.0732
2.5824, 0.0855
2.6336, 0.0995
2.6859, 0.1151
2.7392, 0.1324
2.7936, 0.1513
2.8491, 0.1718
2.9056, 0.1938
2.9633, 0.2170
3.0222, 0.2413
3.0822, 0.2662
3.1434, 0.2915
3.2058, 0.3166
3.2694, 0.3412
3.3343, 0.3648
3.4005, 0.3871
3.4680, 0.4074
3.5369, 0.4258
3.6071, 0.4417
3.6787, 0.4553
3.7517, 0.4663
3.8262, 0.4750
3.9022, 0.4814
3.9796, 0.4859
4.0586, 0.4887
4.1392, 0.4900
4.2214, 0.4902
4.3052, 0.4894
4.3907, 0.4879
4.4778, 0.4860
4.5667, 0.4838
4.6574, 0.4813
4.7499, 0.4787
4.8442, 0.4759
4.9403, 0.4731
5.0384, 0.4703
5.1384, 0.4675
5.2405, 0.4648
5.3445, 0.4621
5.4506, 0.4595
5.5588, 0.4570
5.6692, 0.4546
5.7817, 0.4523
5.8965, 0.4501
6.0136, 0.4482
6.1330, 0.4463
6.2547, 0.4447
6.3789, 0.4432
6.5055, 0.4418
6.6347, 0.4406
6.7664, 0.4396
6.9007, 0.4387
7.0377, 0.4379
7.1774, 0.4373
7.3199, 0.4367
7.4653, 0.4362
7.6135, 0.4358
7.7646, 0.4355
7.9188, 0.4352
8.0760, 0.4350
8.2363, 0.4348
8.3998, 0.4346
8.5666, 0.4344
8.7367, 0.4342
8.9101, 0.4340
9.0870, 0.4339
9.2674, 0.4337
9.4514, 0.4335
9.6390, 0.4334
9.8304, 0.4332
10.0255, 0.4330
10.2246, 0.4328
10.4276, 0.4327
10.6346, 0.4325
10.8457, 0.4323
11.0610, 0.4321
11.2806, 0.4319
11.5046, 0.4317
11.7330, 0.4315
11.9659, 0.4312
12.2035, 0.4310
12.4457, 0.4308
12.6928, 0.4306
12.9448, 0.4303
13.2018, 0.4301
13.4639, 0.4298
13.7312, 0.4296
14.0038, 0.4293
14.2818, 0.4290
14.5654, 0.4287
14.8545, 0.4284
15.1494, 0.4281
15.4502, 0.4278
15.7569, 0.4275
16.0697, 0.4272
16.3888, 0.4269
16.7141, 0.4266
17.0460, 0.4262
17.3844, 0.4259
17.7295, 0.4255
18.0815, 0.4252
18.4405, 0.4248
18.8066, 0.4244
19.1799, 0.4240
19.5607, 0.4236
19.9490, 0.4232
20.3451, 0.4228
20.7490, 0.4223
21.1609, 0.4219
21.5810, 0.4215
22.0095, 0.4210
22.4464, 0.4205
22.8920, 0.4200
23.3465, 0.4195
23.8100, 0.4190
24.2827, 0.4185
24.7648, 0.4179
25.2565, 0.4174
25.7579, 0.4168
26.2692, 0.4162
26.7908, 0.4156
27.3226, 0.4150
27.8651, 0.4143
28.4183, 0.4137
28.9825, 0.4130
29.5578, 0.4123
30.1446, 0.4116
30.7431, 0.4109
31.3534, 0.4101
31.9759, 0.4094
32.6107, 0.4086
33.2581, 0.4078
33.9184, 0.4070
34.5918, 0.4061
35.2785, 0.4053
35.9789, 0.4044
36.6932, 0.4034
37.4217, 0.4025
38.1646, 0.4015
38.9223, 0.4005
39.6950, 0.3995
40.4831, 0.3985
41.2868, 0.3974
42.1064, 0.3963
42.9424, 0.3951
43.7949, 0.3940
44.6643, 0.3928
45.5511, 0.3915
46.4554, 0.3903
47.3777, 0.3890
48.3182, 0.3876
49.2775, 0.3863
50.2558, 0.3849
51.2535, 0.3834
52.2711, 0.3819
53.3088, 0.3804
54.3671, 0.3788
55.4465, 0.3772
56.5472, 0.3755
57.6699, 0.3738
58.8148, 0.3720
59.9824, 0.3702
61.1733, 0.3684
62.3877, 0.3665
63.6263, 0.3645
64.8895, 0.3625
66.1777, 0.3604
67.4915, 0.3582
68.8314, 0.3560
70.1979, 0.3538
71.5916, 0.3515
73.0129, 0.3491
74.4624, 0.3467
75.9407, 0.3443
77.4483, 0.3418
78.9859, 0.3393
80.5540, 0.3367
82.1532, 0.3341
83.7842, 0.3314
85.4476, 0.3287
87.1439, 0.3259
88.8740, 0.3230
90.6384, 0.3201
92.4379, 0.3171
94.2730, 0.3141
96.1446, 0.3110
98.0534, 0.3079
100.0000, 0.3047


==> anc/detector_data_T3Z4.txt <==
CDMS II low threshold analysis detector data, T3Z4:
Jan. 27, 2011, D. Moore (davidm@caltech.edu)
-----------------------------------------------------------

Raw exposure [kg days]: 29.6

Number of candidate events: 25

Candidate event recoil energies [keV]:
2.2230
2.3071
2.3617
2.3936
2.5220
2.5452
2.5903
2.6347
2.6370
2.7138
2.7148
2.8751
2.9555
3.6382
3.9597
4.0820
4.0894
4.8932
5.1231
5.2939
5.5358
7.9875
26.5053
31.1472
51.3660


Nuclear recoil acceptance efficiencies (Recoil energy [keV], Efficiency):
2.0000, 0.0422
2.0397, 0.0501
2.0802, 0.0593
2.1215, 0.0698
2.1636, 0.0818
2.2066, 0.0954
2.2504, 0.1106
2.2951, 0.1275
2.3406, 0.1460
2.3871, 0.1662
2.4345, 0.1879
2.4828, 0.2110
2.5321, 0.2351
2.5824, 0.2601
2.6336, 0.2855
2.6859, 0.3109
2.7392, 0.3359
2.7936, 0.3601
2.8491, 0.3829
2.9056, 0.4041
2.9633, 0.4233
3.0222, 0.4402
3.0822, 0.4547
3.1434, 0.4667
3.2058, 0.4763
3.2694, 0.4837
3.3343, 0.4889
3.4005, 0.4923
3.4680, 0.4942
3.5369, 0.4947
3.6071, 0.4943
3.6787, 0.4930
3.7517, 0.4912
3.8262, 0.4888
3.9022, 0.4862
3.9796, 0.4832
4.0586, 0.4801
4.1392, 0.4768
4.2214, 0.4733
4.3052, 0.4697
4.3907, 0.4660
4.4778, 0.4621
4.5667, 0.4582
4.6574, 0.4541
4.7499, 0.4501
4.8442, 0.4460
4.9403, 0.4419
5.0384, 0.4379
5.1384, 0.4339
5.2405, 0.4300
5.3445, 0.4262
5.4506, 0.4226
5.5588, 0.4191
5.6692, 0.4158
5.7817, 0.4127
5.8965, 0.4098
6.0136, 0.4071
6.1330, 0.4047
6.2547, 0.4025
6.3789, 0.4005
6.5055, 0.3988
6.6347, 0.3972
6.7664, 0.3959
6.9007, 0.3947
7.0377, 0.3937
7.1774, 0.3928
7.3199, 0.3920
7.4653, 0.3913
7.6135, 0.3907
7.7646, 0.3902
7.9188, 0.3897
8.0760, 0.3892
8.2363, 0.3887
8.3998, 0.3883
8.5666, 0.3879
8.7367, 0.3874
8.9101, 0.3870
9.0870, 0.3866
9.2674, 0.3861
9.4514, 0.3857
9.6390, 0.3852
9.8304, 0.3848
10.0255, 0.3843
10.2246, 0.3838
10.4276, 0.3833
10.6346, 0.3828
10.8457, 0.3823
11.0610, 0.3818
11.2806, 0.3812
11.5046, 0.3807
11.7330, 0.3801
11.9659, 0.3795
12.2035, 0.3790
12.4457, 0.3784
12.6928, 0.3778
12.9448, 0.3771
13.2018, 0.3765
13.4639, 0.3759
13.7312, 0.3752
14.0038, 0.3745
14.2818, 0.3738
14.5654, 0.3731
14.8545, 0.3724
15.1494, 0.3717
15.4502, 0.3709
15.7569, 0.3702
16.0697, 0.3694
16.3888, 0.3686
16.7141, 0.3678
17.0460, 0.3670
17.3844, 0.3662
17.7295, 0.3653
18.0815, 0.3645
18.4405, 0.3636
18.8066, 0.3627
19.1799, 0.3618
19.5607, 0.3609
19.9490, 0.3599
20.3451, 0.3589
20.7490, 0.3580
21.1609, 0.3570
21.5810, 0.3559
22.0095, 0.3549
22.4464, 0.3538
22.8920, 0.3528
23.3465, 0.3517
23.8100, 0.3505
24.2827, 0.3494
24.7648, 0.3482
25.2565, 0.3470
25.7579, 0.3458
26.2692, 0.3446
26.7908, 0.3433
27.3226, 0.3420
27.8651, 0.3407
28.4183, 0.3394
28.9825, 0.3380
29.5578, 0.3366
30.1446, 0.3352
30.7431, 0.3338
31.3534, 0.3323
31.9759, 0.3308
32.6107, 0.3293
33.2581, 0.3278
33.9184, 0.3262
34.5918, 0.3246
35.2785, 0.3230
35.9789, 0.3213
36.6932, 0.3196
37.4217, 0.3179
38.1646, 0.3161
38.9223, 0.3143
39.6950, 0.3125
40.4831, 0.3107
41.2868, 0.3088
42.1064, 0.3068
42.9424, 0.3049
43.7949, 0.3029
44.6643, 0.3009
45.5511, 0.2988
46.4554, 0.2967
47.3777, 0.2946
48.3182, 0.2924
49.2775, 0.2902
50.2558, 0.2880
51.2535, 0.2857
52.2711, 0.2834
53.3088, 0.2810
54.3671, 0.2786
55.4465, 0.2762
56.5472, 0.2737
57.6699, 0.2712
58.8148, 0.2687
59.9824, 0.2661
61.1733, 0.2634
62.3877, 0.2608
63.6263, 0.2581
64.8895, 0.2553
66.1777, 0.2525
67.4915, 0.2497
68.8314, 0.2468
70.1979, 0.2438
71.5916, 0.2408
73.0129, 0.2378
74.4624, 0.2347
75.9407, 0.2315
77.4483, 0.2282
78.9859, 0.2249
80.5540, 0.2216
82.1532, 0.2181
83.7842, 0.2146
85.4476, 0.2110
87.1439, 0.2074
88.8740, 0.2037
90.6384, 0.1999
92.4379, 0.1960
94.2730, 0.1920
96.1446, 0.1880
98.0534, 0.1839
100.0000, 0.1797


==> anc/detector_data_T3Z5.txt <==
CDMS II low threshold analysis detector data, T3Z5:
Jan. 27, 2011, D. Moore (davidm@caltech.edu)
-----------------------------------------------------------

Raw exposure [kg days]: 25.8

Number of candidate events: 70

Candidate event recoil energies [keV]:
2.2186
2.2645
2.4096
2.4479
2.5343
2.5530
2.5658
2.5799
2.5881
2.6338
2.6474
2.6512
2.7140
2.7629
2.7980
2.8188
2.8448
2.8490
2.8579
2.9091
2.9193
2.9371
2.9509
2.9652
2.9664
2.9725
2.9881
3.0238
3.0980
3.1251
3.1357
3.1366
3.3016
3.4271
3.4495
3.4583
3.4592
3.4714
3.5479
3.5508
3.5949
3.6555
3.7310
3.8536
3.9260
3.9409
4.0533
4.1609
4.2096
4.2248
4.3136
4.4814
4.5176
4.5874
5.0407
5.1423
5.4565
5.6840
6.4609
6.6598
6.8525
7.0340
7.0555
7.3033
7.5167
7.5812
9.2297
12.4467
13.2422
13.9192


Nuclear recoil acceptance efficiencies (Recoil energy [keV], Efficiency):
2.0000, 0.0033
2.0397, 0.0045
2.0802, 0.0060
2.1215, 0.0081
2.1636, 0.0108
2.2066, 0.0144
2.2504, 0.0189
2.2951, 0.0247
2.3406, 0.0319
2.3871, 0.0410
2.4345, 0.0522
2.4828, 0.0657
2.5321, 0.0819
2.5824, 0.1008
2.6336, 0.1227
2.6859, 0.1475
2.7392, 0.1750
2.7936, 0.2050
2.8491, 0.2368
2.9056, 0.2697
2.9633, 0.3030
3.0222, 0.3357
3.0822, 0.3668
3.1434, 0.3956
3.2058, 0.4213
3.2694, 0.4435
3.3343, 0.4619
3.4005, 0.4766
3.4680, 0.4877
3.5369, 0.4957
3.6071, 0.5012
3.6787, 0.5047
3.7517, 0.5068
3.8262, 0.5078
3.9022, 0.5081
3.9796, 0.5080
4.0586, 0.5077
4.1392, 0.5071
4.2214, 0.5065
4.3052, 0.5059
4.3907, 0.5051
4.4778, 0.5043
4.5667, 0.5035
4.6574, 0.5026
4.7499, 0.5017
4.8442, 0.5006
4.9403, 0.4996
5.0384, 0.4984
5.1384, 0.4972
5.2405, 0.4960
5.3445, 0.4946
5.4506, 0.4932
5.5588, 0.4917
5.6692, 0.4901
5.7817, 0.4884
5.8965, 0.4866
6.0136, 0.4847
6.1330, 0.4827
6.2547, 0.4807
6.3789, 0.4785
6.5055, 0.4763
6.6347, 0.4740
6.7664, 0.4715
6.9007, 0.4690
7.0377, 0.4664
7.1774, 0.4636
7.3199, 0.4608
7.4653, 0.4580
7.6135, 0.4550
7.7646, 0.4520
7.9188, 0.4490
8.0760, 0.4459
8.2363, 0.4428
8.3998, 0.4396
8.5666, 0.4364
8.7367, 0.4332
8.9101, 0.4300
9.0870, 0.4268
9.2674, 0.4236
9.4514, 0.4205
9.6390, 0.4174
9.8304, 0.4144
10.0255, 0.4114
10.2246, 0.4085
10.4276, 0.4058
10.6346, 0.4031
10.8457, 0.4006
11.0610, 0.3981
11.2806, 0.3958
11.5046, 0.3936
11.7330, 0.3916
11.9659, 0.3896
12.2035, 0.3878
12.4457, 0.3861
12.6928, 0.3846
12.9448, 0.3831
13.2018, 0.3818
13.4639, 0.3805
13.7312, 0.3793
14.0038, 0.3782
14.2818, 0.3772
14.5654, 0.3762
14.8545, 0.3752
15.1494, 0.3743
15.4502, 0.3735
15.7569, 0.3726
16.0697, 0.3717
16.3888, 0.3709
16.7141, 0.3700
17.0460, 0.3692
17.3844, 0.3683
17.7295, 0.3675
18.0815, 0.3666
18.4405, 0.3657
18.8066, 0.3648
19.1799, 0.3638
19.5607, 0.3629
19.9490, 0.3619
20.3451, 0.3609
20.7490, 0.3599
21.1609, 0.3589
21.5810, 0.3578
22.0095, 0.3567
22.4464, 0.3557
22.8920, 0.3545
23.3465, 0.3534
23.8100, 0.3522
24.2827, 0.3510
24.7648, 0.3498
25.2565, 0.3486
25.7579, 0.3473
26.2692, 0.3460
26.7908, 0.3447
27.3226, 0.3433
27.8651, 0.3420
28.4183, 0.3406
28.9825, 0.3391
29.5578, 0.3377
30.1446, 0.3362
30.7431, 0.3346
31.3534, 0.3331
31.9759, 0.3315
32.6107, 0.3299
33.2581, 0.3282
33.9184, 0.3265
34.5918, 0.3248
35.2785, 0.3231
35.9789, 0.3213
36.6932, 0.3195
37.4217, 0.3176
38.1646, 0.3157
38.9223, 0.3138
39.6950, 0.3118
40.4831, 0.3098
41.2868, 0.3078
42.1064, 0.3057
42.9424, 0.3035
43.7949, 0.3014
44.6643, 0.2992
45.5511, 0.2969
46.4554, 0.2946
47.3777, 0.2923
48.3182, 0.2899
49.2775, 0.2875
50.2558, 0.2850
51.2535, 0.2825
52.2711, 0.2799
53.3088, 0.2773
54.3671, 0.2746
55.4465, 0.2719
56.5472, 0.2692
57.6699, 0.2664
58.8148, 0.2635
59.9824, 0.2606
61.1733, 0.2577
62.3877, 0.2547
63.6263, 0.2516
64.8895, 0.2485
66.1777, 0.2453
67.4915, 0.2421
68.8314, 0.2389
70.1979, 0.2355
71.5916, 0.2321
73.0129, 0.2287
74.4624, 0.2251
75.9407, 0.2215
77.4483, 0.2179
78.9859, 0.2141
80.5540, 0.2103
82.1532, 0.2064
83.7842, 0.2024
85.4476, 0.1984
87.1439, 0.1942
88.8740, 0.1900
90.6384, 0.1857
92.4379, 0.1813
94.2730, 0.1768
96.1446, 0.1723
98.0534, 0.1676
100.0000, 0.1629


==> anc/detector_data_T3Z6.txt <==
CDMS II low threshold analysis detector data, T3Z6:
Jan. 27, 2011, D. Moore (davidm@caltech.edu)
-----------------------------------------------------------

Raw exposure [kg days]: 36.1

Number of candidate events: 80

Candidate event recoil energies [keV]:
2.0126
2.0151
2.0174
2.0213
2.0420
2.0592
2.0720
2.0861
2.0907
2.1080
2.1126
2.1397
2.1539
2.1990
2.2333
2.2354
2.3112
2.3523
2.3712
2.3734
2.3926
2.3962
2.5375
2.5666
2.5949
2.6148
2.6263
2.6442
2.7775
2.8212
2.8422
2.8728
2.9071
2.9256
2.9447
3.0225
3.0516
3.0994
3.1507
3.2413
3.2649
3.2756
3.2901
3.4216
3.4778
3.6049
3.6166
3.8567
3.8720
4.0132
4.3576
4.5140
4.5330
4.7723
4.9577
4.9939
5.7447
5.8222
6.5178
7.2570
7.5682
8.9915
9.0487
10.0902
11.9225
11.9289
14.1200
14.6227
14.8054
17.5807
20.5893
20.6228
31.4252
31.4330
32.4000
37.4957
49.9176
56.5459
68.0328
70.8982


Nuclear recoil acceptance efficiencies (Recoil energy [keV], Efficiency):
2.0000, 0.4861
2.0397, 0.4933
2.0802, 0.4989
2.1215, 0.5031
2.1636, 0.5060
2.2066, 0.5081
2.2504, 0.5093
2.2951, 0.5100
2.3406, 0.5103
2.3871, 0.5102
2.4345, 0.5099
2.4828, 0.5095
2.5321, 0.5089
2.5824, 0.5082
2.6336, 0.5074
2.6859, 0.5066
2.7392, 0.5057
2.7936, 0.5047
2.8491, 0.5037
2.9056, 0.5025
2.9633, 0.5013
3.0222, 0.5000
3.0822, 0.4986
3.1434, 0.4970
3.2058, 0.4954
3.2694, 0.4936
3.3343, 0.4918
3.4005, 0.4898
3.4680, 0.4876
3.5369, 0.4853
3.6071, 0.4829
3.6787, 0.4803
3.7517, 0.4776
3.8262, 0.4747
3.9022, 0.4717
3.9796, 0.4685
4.0586, 0.4652
4.1392, 0.4618
4.2214, 0.4582
4.3052, 0.4545
4.3907, 0.4506
4.4778, 0.4467
4.5667, 0.4427
4.6574, 0.4386
4.7499, 0.4345
4.8442, 0.4303
4.9403, 0.4261
5.0384, 0.4220
5.1384, 0.4179
5.2405, 0.4139
5.3445, 0.4100
5.4506, 0.4063
5.5588, 0.4027
5.6692, 0.3993
5.7817, 0.3962
5.8965, 0.3932
6.0136, 0.3904
6.1330, 0.3879
6.2547, 0.3856
6.3789, 0.3835
6.5055, 0.3817
6.6347, 0.3801
6.7664, 0.3786
6.9007, 0.3774
7.0377, 0.3763
7.1774, 0.3754
7.3199, 0.3746
7.4653, 0.3739
7.6135, 0.3733
7.7646, 0.3728
7.9188, 0.3724
8.0760, 0.3719
8.2363, 0.3716
8.3998, 0.3712
8.5666, 0.3709
8.7367, 0.3706
8.9101, 0.3703
9.0870, 0.3700
9.2674, 0.3697
9.4514, 0.3694
9.6390, 0.3691
9.8304, 0.3687
10.0255, 0.3684
10.2246, 0.3681
10.4276, 0.3677
10.6346, 0.3674
10.8457, 0.3671
11.0610, 0.3667
11.2806, 0.3663
11.5046, 0.3659
11.7330, 0.3656
11.9659, 0.3652
12.2035, 0.3648
12.4457, 0.3644
12.6928, 0.3639
12.9448, 0.3635
13.2018, 0.3631
13.4639, 0.3626
13.7312, 0.3622
14.0038, 0.3617
14.2818, 0.3612
14.5654, 0.3607
14.8545, 0.3602
15.1494, 0.3597
15.4502, 0.3592
15.7569, 0.3587
16.0697, 0.3581
16.3888, 0.3576
16.7141, 0.3570
17.0460, 0.3564
17.3844, 0.3559
17.7295, 0.3553
18.0815, 0.3546
18.4405, 0.3540
18.8066, 0.3534
19.1799, 0.3527
19.5607, 0.3521
19.9490, 0.3514
20.3451, 0.3507
20.7490, 0.3500
21.1609, 0.3493
21.5810, 0.3486
22.0095, 0.3478
22.4464, 0.3470
22.8920, 0.3462
23.3465, 0.3454
23.8100, 0.3446
24.2827, 0.3438
24.7648, 0.3429
25.2565, 0.3421
25.7579, 0.3412
26.2692, 0.3403
26.7908, 0.3394
27.3226, 0.3384
27.8651, 0.3374
28.4183, 0.3365
28.9825, 0.3355
29.5578, 0.3344
30.1446, 0.3334
30.7431, 0.3323
31.3534, 0.3312
31.9759, 0.3301
32.6107, 0.3290
33.2581, 0.3278
33.9184, 0.3266
34.5918, 0.3254
35.2785, 0.3242
35.9789, 0.3229
36.6932, 0.3216
37.4217, 0.3203
38.1646, 0.3190
38.9223, 0.3176
39.6950, 0.3162
40.4831, 0.3148
41.2868, 0.3133
42.1064, 0.3119
42.9424, 0.3104
43.7949, 0.3088
44.6643, 0.3073
45.5511, 0.3057
46.4554, 0.3040
47.3777, 0.3024
48.3182, 0.3007
49.2775, 0.2989
50.2558, 0.2972
51.2535, 0.2954
52.2711, 0.2936
53.3088, 0.2917
54.3671, 0.2898
55.4465, 0.2879
56.5472, 0.2859
57.6699, 0.2839
58.8148, 0.2818
59.9824, 0.2797
61.1733, 0.2776
62.3877, 0.2754
63.6263, 0.2732
64.8895, 0.2710
66.1777, 0.2687
67.4915, 0.2664
68.8314, 0.2640
70.1979, 0.2616
71.5916, 0.2591
73.0129, 0.2566
74.4624, 0.2540
75.9407, 0.2514
77.4483, 0.2487
78.9859, 0.2460
80.5540, 0.2432
82.1532, 0.2404
83.7842, 0.2375
85.4476, 0.2345
87.1439, 0.2315
88.8740, 0.2284
90.6384, 0.2253
92.4379, 0.2221
94.2730, 0.2189
96.1446, 0.2156
98.0534, 0.2122
100.0000, 0.2087

